Hessian-Free High-Resolution Nesterov Acceleration for Sampling

Nesterov's Accelerated Gradient (NAG) for optimization has better performance than its continuous time limit (noiseless kinetic Langevin) when a finite step-size is employed \citep{shi2021understanding}. This work explores the sampling counterpart of this phenonemon and proposes a diffusion process, whose discretizations can yield accelerated gradient-based MCMC methods. More precisely, we reformulate the optimizer of NAG for strongly convex functions (NAG-SC) as a Hessian-Free High-Resolution ODE, change its high-resolution coefficient to a hyperparameter, inject appropriate noise, and discretize the resulting diffusion process. The acceleration effect of the new hyperparameter is quantified and it is not an artificial one created by time-rescaling. Instead, acceleration beyond underdamped Langevin in $W_2$ distance is quantitatively established for log-strongly-concave-and-smooth targets, at both the continuous dynamics level and the discrete algorithm level. Empirical experiments in both log-strongly-concave and multi-modal cases also numerically demonstrate this acceleration.

==> HFHR ICML22/Untitled-1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "cwd = %pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "for fname in os.listdir(os.path.join(cwd, 'img')):\n",
    "    if \"nll\" in fname and fname.startswith(\"gamma\"):\n",
    "        a, b, c = fname.split(\"|\")\n",
    "        gamma = float(a.split(\"=\")[1])\n",
    "        h = float(b.split(\"=\")[1])\n",
    "\n",
    "        new_fname = f\"gamma={gamma:.0E}_h={h:.0E}_{c}\"\n",
    "\n",
    "        os.rename(os.path.join(cwd, \"img\", fname), os.path.join(cwd, \"img\", new_fname))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "1c2fb78733bfc99e36023340e04161166fc4f02c7f164a9ccca39ddc409bbff1"
  },
  "kernelspec": {
   "display_name": "Python 3.6.13 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Untitled-1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "cwd = %pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "for fname in os.listdir(os.path.join(cwd, 'img')):\n",
    "    if \"nll\" in fname and fname.startswith(\"gamma\"):\n",
    "        a, b, c = fname.split(\"|\")\n",
    "        gamma = float(a.split(\"=\")[1])\n",
    "        h = float(b.split(\"=\")[1])\n",
    "\n",
    "        new_fname = f\"gamma={gamma:.0E}_h={h:.0E}_{c}\"\n",
    "\n",
    "        os.rename(os.path.join(cwd, \"img\", fname), os.path.join(cwd, \"img\", new_fname))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "1c2fb78733bfc99e36023340e04161166fc4f02c7f164a9ccca39ddc409bbff1"
  },
  "kernelspec": {
   "display_name": "Python 3.6.13 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

